Learning to Predict Distributions over Weight Updates for Test-Time Adaptation

Hypernetworks have recently shown success in dynamically adapting the parameters of Large Language Models (LLMs) at runtime based on signals such as task descriptions or additional demostrations. Here we ask: how much adaptation signal can be obtained using only the input query to an LLM?. To answer this, we study query-conditioned Hypernetworks for LoRA estimation. Further, we introduce distributional Hypernetworks, able to produce not only point estimates of parameter adaptors, but also a distribution over possible LoRAs. For this we propose a simple end-to-end loss using a differentiable Monte Carlo approximation and explore multiple distribution parametrizations including regression and convex combination variants. Results show that even using the mean of the learned distribution can outperform deterministic hypernetworks. Crucially, the learned distribution enables a different form of test-time scaling: instead of spending additional compute only by sampling more token sequences from a fixed model, we sample weight updates, yielding multiple adapted models for the same query. Performance improves as more weight samples are considered and remains stronger than corresponding token-sampling adaptation baselines. Finally, we find that generated updates can transfer across queries, suggesting that the hypernetwork learns reusable structure in how the model should adapt. Together, these results show that query-conditioned distributions over weight updates can support both adaptation and test-time scaling.

==> figures/plots_scripts_matplotlib/figure2b.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# Macro averages over the 7 benchmarks, already in percentage points.
models = ["Qwen3 1.7B", "Qwen3 4B", "Gemma 3 1B", "Llama 3.2 1B", "Llama 3.2 3B"]

reg_det  = np.array([41.3, 61.4, 17.7, 23.3, 47.4])
reg_dist = np.array([48.4, 61.5, 21.1, 27.1, 50.5])
mix_det  = np.array([50.1, 67.1, 19.5, 36.3, 56.6])
mix_dist = np.array([55.7, 65.3, 31.3, 38.9, 56.0])

# Same visual theme as the original two-panel figure.
bg = "#F4F1EA"
det_color = "#4E79A7"
dist_color = "#C84E4E"

fig, axes = plt.subplots(1, 2, figsize=(15.5, 5.8))
fig.patch.set_facecolor("white")

x = np.arange(len(models))
width = 0.34

panels = [
    ("Regression Hypernet", reg_det, reg_dist),
    ("Mixing Hypernet", mix_det, mix_dist),
]

for ax, (title, det, dist) in zip(axes, panels):
    ax.set_facecolor(bg)

    bars_det = ax.bar(
        x - width/2, det, width,
        color=det_color, edgecolor="black", linewidth=1.2,
        label="Deterministic"
    )
    bars_dist = ax.bar(
        x + width/2, dist, width,
        color=dist_color, edgecolor="black", linewidth=1.2,
        label="Distributional"
    )

    ax.set_title(title, fontsize=24, fontweight="bold", pad=12)
    ax.set_ylabel("Macro accuracy (%)", fontsize=20)
    ax.set_xticks(x)
    ax.set_xticklabels(models, fontsize=13)
    ax.tick_params(axis="y", labelsize=14)
    ax.grid(axis="y", alpha=0.18, linewidth=1.0)

    # Explicit 0–100 percentage scale.
    ax.set_ylim(0, 100)
    ax.set_yticks([0, 20, 40, 60, 80, 100])

    deltas = dist - det
    for i, (d, b1, b2) in enumerate(zip(deltas, bars_det, bars_dist)):
        y = max(b1.get_height(), b2.get_height())
        sign = "+" if d >= 0 else ""
        ax.text(
            i, y + 2.0, f"{sign}{d:.1f} pts",
            ha="center", va="bottom",
            fontsize=13.5, fontweight="bold"
        )

    for spine in ax.spines.values():
        spine.set_linewidth(1.25)
        spine.set_color("#333333")

handles, labels = axes[0].get_legend_handles_labels()
leg = fig.legend(
    handles, labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.02),
    ncol=2,
    frameon=True,
    fancybox=False,
    edgecolor="#333333",
    facecolor="white",
    framealpha=1.0,
    fontsize=17,
    handlelength=2.0,
    columnspacing=2.0,
)
leg.get_frame().set_linewidth(1.1)

plt.subplots_adjust(left=0.075, right=0.99, bottom=0.17, top=0.80, wspace=0.18)

pdf_path = Path("/mnt/data/dist_training_regression_mixing_five_models_percent.pdf")
png_path = Path("/mnt/data/dist_training_regression_mixing_five_models_percent.png")
fig.savefig(pdf_path, bbox_inches="tight", facecolor="white")
fig.savefig(png_path, dpi=240, bbox_inches="tight", facecolor="white")
plt.show()
plt.close(fig)

# Benchmark-level data in percentage points.
rows = [
    ("GSM8K",
     [56.8,64.0,78.0,69.2], [64.4,62.4,88.0,82.4],
     [29.2,28.8,30.4,41.6], [44.0,40.8,49.2,52.0],
     [68.8,72.4,82.8,84.4]),
    ("MATH500",
     [34.4,42.0,46.0,47.2], [52.8,56.0,56.4,45.2],
     [20.0,21.2,18.4,26.4], [22.0,23.6,24.8,23.2],
     [39.2,38.0,40.4,37.6]),
    ("HumanEval",
     [45.1,47.6,48.2,59.2], [59.2,61.0,66.5,65.2],
     [7.9,12.8,15.8,24.4], [30.5,31.7,36.0,38.4],
     [45.7,48.8,48.8,51.2]),
    ("ARC-C",
     [59.2,68.0,71.6,76.0], [86.0,85.2,83.6,86.4],
     [23.6,30.4,22.0,43.6], [19.6,27.2,50.0,54.8],
     [65.2,72.8,76.0,74.4]),
    ("MMLU-STEM",
     [52.0,64.8,58.8,66.8], [76.4,74.4,82.0,81.2],
     [23.6,25.2,20.0,40.0], [17.2,28.8,34.8,39.6],
     [47.2,48.8,61.2,58.8]),
    ("MedQA",
     [23.6,32.4,27.6,44.0], [55.2,60.4,57.2,60.4],
     [9.2,15.2,15.2,21.6], [18.0,23.2,40.8,41.6],
     [49.2,59.6,62.0,60.0]),
    ("GPQA-Diamond",
     [17.7,19.7,20.7,27.8], [35.9,31.3,35.9,36.4],
     [10.6,14.1,14.6,21.7], [11.6,14.1,18.2,22.7],
     [16.7,13.1,25.2,25.2]),
    ("Macro",
     [41.3,48.4,50.1,55.7], [61.4,61.5,67.1,65.3],
     [17.7,21.1,19.5,31.3], [23.3,27.1,36.3,38.9],
     [47.4,50.5,56.6,56.0]),
]

def fmt_block(vals):
    rd, rs, md, ms = vals
    def f(v, bold=False):
        s = f"{v:.1f}"
        return f"\\textbf{{{s}}}" if bold else s

    if rd == rs:
        rd_s, rs_s = f(rd, True), f(rs, True)
    elif rd > rs:
        rd_s, rs_s = f(rd, True), f(rs)
    else:
        rd_s, rs_s = f(rd), f(rs, True)

    if md == ms:
        md_s, ms_s = f(md, True), f(ms, True)
    elif md > ms:
        md_s, ms_s = f(md, True), f(ms)
    else:
        md_s, ms_s = f(md), f(ms, True)

    return [rd_s, rs_s, md_s, ms_s]

model_names = ["Qwen3 1.7B", "Qwen3 4B", "Gemma 3 1B", "Llama 3.2 1B", "Llama 3.2 3B"]

lines = [
    r"\begin{table*}[t]",
    r"\centering",
    r"\scriptsize",
    r"\setlength{\tabcolsep}{2.2pt}",
    r"\renewcommand{\arraystretch}{1.08}",
    r"\caption{Benchmark-level comparison of deterministic and distributional training for regression and mixing hypernetworks across five base models on the seven benchmarks used in our main evaluation. Accuracy is reported in percentage points. Higher is better.}",
    r"\label{tab:dist_train_benchmark_full}",
    r"\resizebox{\textwidth}{!}{%",
    r"\begin{tabular}{l" + "cccc"*5 + "}",
    r"\toprule",
    "& " + " & ".join([rf"\multicolumn{{4}}{{c}}{{{m}}}" for m in model_names]) + r" \\",
]

cmids = []
start = 2
for _ in model_names:
    cmids.append(rf"\cmidrule(lr){{{start}-{start+3}}}")
    start += 4
lines.append("".join(cmids))

lines.append("& " + " & ".join([r"\multicolumn{2}{c}{Regression} & \multicolumn{2}{c}{Mixing}" for _ in model_names]) + r" \\")

cmids = []
start = 2
for _ in model_names:
    cmids += [rf"\cmidrule(lr){{{start}-{start+1}}}", rf"\cmidrule(lr){{{start+2}-{start+3}}}"]
    start += 4
lines.append("".join(cmids))

lines.append("Benchmark & " + " & ".join(["Det. & Dist. & Det. & Dist."]*5) + r" \\")
lines.append(r"\midrule")

for row in rows:
    name, *blocks = row
    formatted = []
    for block in blocks:
        formatted.extend(fmt_block(block))
    if name == "Macro":
        lines.append(r"\midrule")
        name_tex = r"\textbf{Macro}"
    else:
        name_tex = name
    lines.append(name_tex + " & " + " & ".join(formatted) + r" \\")

lines += [
    r"\bottomrule",
    r"\end{tabular}%",
    r"}",
    r"\end{table*}",
]

tex = "\n".join(lines)
tex_path = Path("/mnt/data/dist_training_benchmark_level_five_models_percent.tex")
tex_path.write_text(tex)

print(f"Saved figure PDF: {pdf_path}")
print(f"Saved figure PNG: {png_path}")
print(f"Saved LaTeX table: {tex_path}")


==> figures/plots_scripts_matplotlib/figure3.py <==
from pathlib import Path

script = r'''
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter

K = np.array([1, 2, 4, 8, 16, 32])

data = {
    "Qwen3 1.7B": {
        "Full FT": [0.4209, 0.4561, 0.5151, 0.5554, 0.5839, 0.6131],
        "LoRA": [0.4160, 0.4577, 0.4910, 0.5283, 0.5509, 0.5593],
        "MoL": [0.4127, 0.4457, 0.4977, 0.5277, 0.5340, 0.5523],
        "Deterministic HyperNet Regression": [0.4137, 0.4599, 0.4984, 0.5401, 0.5599, 0.5666],
        "Distributional HyperNet Regression": [0.5036, 0.5146, 0.5556, 0.5844, 0.5954, 0.5989],
        "Deterministic HyperNet Mixing": [0.5313, 0.5493, 0.5930, 0.6187, 0.6281, 0.6326],
        "Distributional HyperNet Mixing": [0.5506, 0.5676, 0.5953, 0.6124, 0.6114, 0.6100],
    },
    "Qwen3 4B": {
        "Full FT": [0.6103, 0.6216, 0.6564, 0.6807, 0.6950, 0.7034],
        "LoRA": [0.5607, 0.5873, 0.6444, 0.6639, 0.6834, 0.6870],
        "MoL": [0.5616, 0.5890, 0.6520, 0.6680, 0.6919, 0.6990],
        "Deterministic HyperNet Regression": [0.5904, 0.6161, 0.6486, 0.6787, 0.6794, 0.6834],
        "Distributional HyperNet Regression": [0.6104, 0.6174, 0.6520, 0.6723, 0.6710, 0.6686],
        "Deterministic HyperNet Mixing": [0.6884, 0.6881, 0.7119, 0.7174, 0.7230, 0.7244],
        "Distributional HyperNet Mixing": [0.6683, 0.6659, 0.6870, 0.7010, 0.7086, 0.7111],
    },
    "Gemma 3 1B": {
        "Full FT": [0.2151, 0.2533, 0.2896, 0.3439, 0.3734, 0.3831],
        "LoRA": [0.1776, 0.2217, 0.2676, 0.2996, 0.3489, 0.3757],
        "MoL": [0.2129, 0.2347, 0.2649, 0.3210, 0.3380, 0.3600],
        "Deterministic HyperNet Regression": [0.2107, 0.2396, 0.2726, 0.3191, 0.3430, 0.3684],
        "Distributional HyperNet Regression": [0.2437, 0.2800, 0.3347, 0.3511, 0.3716, 0.3773],
        "Deterministic HyperNet Mixing": [0.2136, 0.2441, 0.2774, 0.3179, 0.3350, 0.3571],
        "Distributional HyperNet Mixing": [0.2821, 0.3320, 0.3700, 0.3871, 0.3901, 0.4113],
    },
    "Llama 3.2 1B": {
        "Full FT": [0.329000, 0.348429, 0.396714, 0.416857, 0.417286, 0.453429],
        "LoRA": [0.234857, 0.278429, 0.357143, 0.389143, 0.398714, 0.423286],
        "MoL": [0.257429, 0.303000, 0.349429, 0.388571, 0.406571, 0.416429],
        "Deterministic HyperNet Regression": [0.246429, 0.291000, 0.355714, 0.400286, 0.422429, 0.436286],
        "Distributional HyperNet Regression": [0.299286, 0.338714, 0.375429, 0.392714, 0.424000, 0.435571],
        "Deterministic HyperNet Mixing": [0.343286, 0.362286, 0.416286, 0.458429, 0.467857, 0.471571],
        "Distributional HyperNet Mixing": [0.406000, 0.417286, 0.437857, 0.464714, 0.470286, 0.485429],
    },
    "Llama 3.2 3B": {
        "Full FT": [0.497429, 0.510143, 0.566571, 0.594857, 0.616286, 0.636429],
        "LoRA": [0.469000, 0.493286, 0.535571, 0.572571, 0.585429, 0.594571],
        "MoL": [0.420714, 0.469286, 0.526000, 0.549429, 0.584286, 0.598000],
        "Deterministic HyperNet Regression": [0.439286, 0.478000, 0.533143, 0.555571, 0.577714, 0.578143],
        "Distributional HyperNet Regression": [0.505286, 0.541429, 0.578857, 0.596286, 0.608429, 0.618429],
        "Deterministic HyperNet Mixing": [0.564857, 0.567571, 0.616714, 0.627714, 0.638571, 0.652000],
        "Distributional HyperNet Mixing": [0.546286, 0.567857, 0.612857, 0.620571, 0.629857, 0.634429],
    },
}

# Convert 0-1 accuracy to 0-100 percentage points.
data = {
    model: {method: 100 * np.asarray(vals) for method, vals in model_data.items()}
    for model, model_data in data.items()
}

outer_bg = "#FFFFFF"
panel_bg = "#F3EEE4"

gray = "#767676"
green = "#638B4B"
teal = "#2F817A"
red = "#C84E4E"
purple = "#7B5AAE"

styles = {
    "Full FT": dict(color=gray, linestyle="--", marker="o", mfc=panel_bg, mec=gray),
    "LoRA": dict(color=green, linestyle="--", marker="s", mfc=panel_bg, mec=green),
    "MoL": dict(color=teal, linestyle="--", marker="D", mfc=panel_bg, mec=teal),
    "Deterministic HyperNet Regression": dict(color=red, linestyle="--", marker="o", mfc=panel_bg, mec=red),
    "Distributional HyperNet Regression": dict(color=red, linestyle="-", marker="o", mfc=red, mec=red),
    "Deterministic HyperNet Mixing": dict(color=purple, linestyle="--", marker="^", mfc=panel_bg, mec=purple),
    "Distributional HyperNet Mixing": dict(color=purple, linestyle="-", marker="^", mfc=purple, mec=purple),
}

legend_labels = {
    "Full FT": "Full FT",
    "LoRA": "LoRA",
    "MoL": "MoL",
    "Deterministic HyperNet Regression": r"Deterministic HyperNet Regression $\mathbf{(ours)}$",
    "Distributional HyperNet Regression": r"Distributional HyperNet Regression $\mathbf{(ours)}$",
    "Deterministic HyperNet Mixing": r"Deterministic HyperNet Mixing $\mathbf{(ours)}$",
    "Distributional HyperNet Mixing": r"Distributional HyperNet Mixing $\mathbf{(ours)}$",
}
plot_order = list(legend_labels.keys())

fig, axes = plt.subplots(1, 5, figsize=(24, 7.7), facecolor=outer_bg)

handles, labels = [], []

for i, (ax, (model_name, model_data)) in enumerate(zip(axes, data.items())):
    ax.set_facecolor(panel_bg)

    for method in plot_order:
        s = styles[method]
        line, = ax.plot(
            K, model_data[method],
            color=s["color"],
            linestyle=s["linestyle"],
            marker=s["marker"],
            linewidth=2.8,
            markersize=9.0,
            markerfacecolor=s["mfc"],
            markeredgecolor=s["mec"],
            markeredgewidth=2.0,
            label=legend_labels[method],
        )
        if i == 0:
            handles.append(line)
            labels.append(legend_labels[method])

    ax.set_xscale("log", base=2)
    ax.set_xticks(K)
    ax.get_xaxis().set_major_formatter(ScalarFormatter())

    ax.set_title(model_name, fontsize=22, pad=8)
    ax.set_xlabel(r"Samples, $K$ (log scale)", fontsize=17.5)

    if i == 0:
        ax.set_ylabel("7-benchmark macro accuracy (%)", fontsize=20)

    ax.grid(axis="y", alpha=0.20, linewidth=1.0)
    ax.grid(axis="x", visible=False)
    ax.tick_params(axis="both", labelsize=14)

    # Keep the same local y-range behavior as the original figure.
    ymin = min(np.min(vals) for vals in model_data.values())
    ymax = max(np.max(vals) for vals in model_data.values())
    pad = max(1.2, 0.09 * (ymax - ymin))
    ax.set_ylim(ymin - pad, ymax + pad)

    for spine in ax.spines.values():
        spine.set_linewidth(1.5)
        spine.set_color("#3f3f3f")

fig.legend(
    handles,
    labels,
    loc="upper center",
    bbox_to_anchor=(0.5, 0.985),
    ncol=4,
    frameon=True,
    fancybox=False,
    edgecolor="#333333",
    facecolor="white",
    framealpha=1.0,
    fontsize=16.5,
    handlelength=2.6,
    handletextpad=0.6,
    columnspacing=1.5,
    borderpad=0.65,
    markerscale=1.15,
)

plt.subplots_adjust(
    left=0.055,
    right=0.995,
    bottom=0.145,
    top=0.765,
    wspace=0.27,
)

plt.savefig(
    "/mnt/data/test_time_scaling_five_panels_two_row_legend_percent.pdf",
    bbox_inches="tight",
    facecolor=outer_bg,
)
plt.savefig(
    "/mnt/data/test_time_scaling_five_panels_two_row_legend_percent.png",
    dpi=240,
    bbox_inches="tight",
    facecolor=outer_bg,
)
plt.show()
'''

py_path = Path("/mnt/data/test_time_scaling_five_panels_two_row_legend_percent.py")
py_path.write_text(script)

exec(script)

print(f"Saved Python: {py_path}")
print("Saved PDF: /mnt/data/test_time_scaling_five_panels_two_row_legend_percent.pdf")
print("Saved PNG: /mnt/data/test_time_scaling_five_panels_two_row_legend_percent.png")


==> figures/plots_scripts_matplotlib/figure4.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib.ticker import FuncFormatter
from pathlib import Path
import numpy as np

models = ["Qwen3-1.7B", "Qwen3-4B", "Gemma-3-1B", "Llama-3.2-1B", "Llama-3.2-3B"]

methods = [
    "Full FT",
    "LoRA",
    "MoL",
    "Det. Hypernet",
    "Dist. Hypernet",
    "Det. mixing",
    "Dist. mixing",
]

values = {
    "Qwen3-1.7B":    [0.594, 0.580, 0.554, 0.597, 0.630, 0.685, 0.708],
    "Qwen3-4B":      [0.783, 0.738, 0.745, 0.786, 0.782, 0.825, 0.811],
    "Gemma-3-1B":    [0.293, 0.252, 0.316, 0.326, 0.328, 0.327, 0.431],
    "Llama-3.2-1B":  [0.378, 0.290, 0.290, 0.308, 0.364, 0.523, 0.544],
    "Llama-3.2-3B":  [0.633, 0.622, 0.580, 0.632, 0.694, 0.740, 0.741],
}
values_pct = {k: [100 * x for x in v] for k, v in values.items()}

outer_bg = "white"
plane_bg = "#F4F1EA"

gray = "#767676"
green = "#638B4B"
teal = "#2F817A"
red = "#C84E4E"
purple = "#7B5AAE"

style = {
    "Full FT":         dict(facecolor=gray,    edgecolor=gray,    hatch=None),
    "LoRA":            dict(facecolor=green,   edgecolor=green,   hatch=None),
    "MoL":             dict(facecolor=teal,    edgecolor=teal,    hatch=None),
    "Det. Hypernet":   dict(facecolor="white", edgecolor=red,     hatch="///"),
    "Dist. Hypernet":  dict(facecolor=red,     edgecolor=red,     hatch=None),
    "Det. mixing":     dict(facecolor="white", edgecolor=purple,  hatch="///"),
    "Dist. mixing":    dict(facecolor=purple,  edgecolor=purple,  hatch=None),
}

legend_labels = {
    "Full FT": "Full FT",
    "LoRA": "LoRA",
    "MoL": "MoL",
    "Det. Hypernet": "Deterministic Hypernet (regression)",
    "Dist. Hypernet": "Distributional Hypernet (regression)",
    "Det. mixing": "Deterministic Hypernet (mixing)",
    "Dist. mixing": "Distributional Hypernet (mixing)",
}

def percent_tick(x, pos):
    return f"{int(round(x))}%"

def nice_ticks(ymin, ymax):
    span = ymax - ymin
    if span <= 12:
        step = 2
    elif span <= 20:
        step = 5
    elif span <= 35:
        step = 10
    else:
        step = 20
    lo = step * np.floor(ymin / step)
    hi = step * np.ceil(ymax / step)
    ticks = np.arange(lo, hi + 0.1, step)
    return ticks, lo, hi

fig, axes = plt.subplots(1, 5, figsize=(28, 8.8))
fig.patch.set_facecolor(outer_bg)

x = np.arange(len(methods))

for i, (ax, model) in enumerate(zip(axes, models)):
    ax.set_facecolor(plane_bg)
    vals = values_pct[model]

    for j, method in enumerate(methods):
        st = style[method]
        ax.bar(
            j,
            vals[j],
            width=0.80,
            facecolor=st["facecolor"],
            edgecolor=st["edgecolor"],
            hatch=st["hatch"],
            linewidth=2.25,
        )

    ax.set_title(model, fontsize=23, pad=8)
    ax.set_xticks([])
    ax.tick_params(axis="x", length=0)

    ymin = min(vals)
    ymax = max(vals)
    pad = max(2.2, 0.14 * (ymax - ymin))
    ticks, lo, hi = nice_ticks(max(0, ymin - pad), min(100, ymax + pad))
    lo = max(0, lo)
    hi = min(100, hi)
    ticks = ticks[(ticks >= lo) & (ticks <= hi)]

    ax.set_ylim(lo, hi)
    ax.set_yticks(ticks)
    ax.yaxis.set_major_formatter(FuncFormatter(percent_tick))
    ax.tick_params(axis="y", labelsize=16)

    ax.grid(axis="y", alpha=0.16, linewidth=1.0)
    ax.grid(axis="x", visible=False)

    if i == 0:
        ax.set_ylabel("Macro accuracy", fontsize=22)

    for spine in ax.spines.values():
        spine.set_linewidth(1.35)
        spine.set_color("#444444")

legend_handles = [
    Patch(
        facecolor=style[m]["facecolor"],
        edgecolor=style[m]["edgecolor"],
        hatch=style[m]["hatch"],
        linewidth=2.1,
        label=legend_labels[m],
    )
    for m in methods
]

legend = fig.legend(
    handles=legend_handles,
    labels=[legend_labels[m] for m in methods],
    loc="upper center",
    bbox_to_anchor=(0.5, 0.99),
    ncol=4,  # 2 rows
    frameon=True,
    fancybox=False,
    edgecolor="#333333",
    facecolor="white",
    framealpha=1.0,
    fontsize=20.0,   # increased legend font size
    columnspacing=1.3,
    handlelength=2.35,
    handletextpad=0.65,
    borderpad=0.75,
)
legend.get_frame().set_linewidth(1.15)

plt.subplots_adjust(left=0.055, right=0.995, bottom=0.11, top=0.76, wspace=0.28)

pdf_path = Path("/mnt/data/cross_query_macro_five_models_local_percent_2row_legend_bigfont.pdf")
png_path = Path("/mnt/data/cross_query_macro_five_models_local_percent_2row_legend_bigfont.png")
fig.savefig(pdf_path, bbox_inches="tight", facecolor=outer_bg)
fig.savefig(png_path, dpi=240, bbox_inches="tight", facecolor=outer_bg)
plt.show()
plt.close(fig)

print(f"Saved PDF: {pdf_path}")
print(f"Saved PNG: {png_path}")

